DeformRS: Certifying Input Deformations with Randomized Smoothing

Deep neural networks are vulnerable to input deformations in the form of vector fields of pixel displacements and to other parameterized geometric deformations e.g. translations, rotations, etc. Current input deformation certification methods either 1. do not scale to deep networks on large input datasets, or 2. can only certify a specific class of deformations, e.g. only rotations. We reformulate certification in randomized smoothing setting for both general vector field and parameterized deformations and propose DeformRS-VF and DeformRS-Par, respectively. Our new formulation scales to large networks on large input datasets. For instance, DeformRS-Par certifies rich deformations, covering translations, rotations, scaling, affine deformations, and other visually aligned deformations such as ones parameterized by Discrete-Cosine-Transform basis. Extensive experiments on MNIST, CIFAR10, and ImageNet show competitive performance of DeformRS-Par achieving a certified accuracy of $39\%$ against perturbed rotations in the set $[-10\degree,10\degree]$ on ImageNet.

==> code.py <==
import math
import torch
import torch.nn as nn
import torch.nn.functional as F
from torch import meshgrid as mg

class DeformWrapper(nn.Module):
    def __init__(self, model, device, aug_method, sigma):
        super(DeformWrapper, self).__init__()
        self.base_classifier = model
        self.aug_method = aug_method
        self.sigma = sigma

    def _GenImageRotation(self, x):
        N, num_channels, rows, cols = x.shape # N is the batch size
        ang = (-2 * torch.rand((N, 1, 1)) + 1) *self.sigma 
        # ang is sampled from Uniform between [-sigma, sigma]
        
        #Generating the vector field for rotation.
        X, Y = mg(torch.linspace(-1,1,rows),torch.linspace(-1,1,cols))
        X, Y = X.unsqueeze(0), Y.unsqueeze(0)
        Xv = X*torch.cos(ang)-Y*torch.sin(ang)-X
        Yv = X*torch.sin(ang)+Y*torch.cos(ang)-Y
        
        randomFlow = torch.stack((Yv,Xv), axis=3).to(self.device)
        grid = torch.stack((Y,X), axis=3).to(self.device)
        
        return F.grid_sample(x, grid+randomFlow)

    def _GenImageTranslation(self, x):
        N, _, rows, cols = x.shape #N is the batch size

        #Generating the vector field for translation.
        X, Y = mg(torch.linspace(-1,1,rows),torch.linspace(-1,1,cols))
        X, Y = X.unsqueeze(0), Y.unsqueeze(0)
        Xv = torch.randn((N, 1, 1))*self.sigma + 0*X
        Yv = torch.randn((N, 1, 1))*self.sigma + 0*Y
        
        randomFlow = torch.stack((Yv,Xv), axis=3).to(self.device)
        grid = torch.stack((Y,X), axis=3).to(self.device)
        
        return F.grid_sample(x, grid+randomFlow)

    def forward(self, x):
        elif self.aug_method == 'rotation':
            x = self._GenImageRotation(x)
        elif self.aug_method == 'translation':
            x = self._GenImageTranslation(x)
        else:
            raise Exception("Un identified augmentation method!")
        return self.base_classifier(x)

